Measuring intensity interference in a low multiplicity system $\pi \pi x$ with a new observing method

Prior proposed observing approaches using event mixing technique for Bose-Einstein correlations (BEC) measurements in exclusive reactions with very low multiplicities are still unsatisfactory due to the problems of sample reduction and introducing extra and unnecessary fitting parameters. We here propose an event mixing method with a new mixing cut, named energy sum range (ESR) cut, to investigate two-pion Bose-Einstein correlations (BEC) in reactions with only two identical pions among three final state particles. This mixing method employs two-pion energy sum characteristic to control the mixing procedures, with no requirement on eliminating any original events. Numerical simulations are performed to show the viability of this new BEC observing method.

==> CF_gen-mixbe-mixnobe.C <==
void CF_gen-mixbe-mixnobe()
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Jul 24 23:18:06 2019) by ROOT version 6.14/00
   TCanvas *c1 = new TCanvas("c1", "c1",0,45,400,320);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameBorderMode(0);
   TMarker *marker = new TMarker(0.03,0.95,27);
   marker->SetMarkerColor(13);
   marker->SetMarkerStyle(27);
   marker->Draw();
   TLatex *   tex = new TLatex(0.06,0.95,"N_{noBEC}(Q) / N_{Mix}(Q)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(13);
   tex->SetTextFont(22);
   tex->SetLineWidth(2);
   tex->Draw();
   marker = new TMarker(0.38,0.95,24);
   marker->SetMarkerColor(6);
   marker->SetMarkerStyle(24);
   marker->Draw();
      tex = new TLatex(0.4,0.95,"N_{BEC}(Q) / N_{noBEC}(Q)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(6);
   tex->SetTextFont(22);
   tex->SetLineWidth(2);
   tex->Draw();
   marker = new TMarker(0.72,0.95,23);
   marker->SetMarkerColor(8);
   marker->SetMarkerStyle(23);
   marker->Draw();
      tex = new TLatex(0.74,0.95,"N_{BEC}(Q) / N_{Mix}(Q)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(8);
   tex->SetTextFont(22);
   tex->SetLineWidth(2);
   tex->Draw();
  
// ------------>Primitives in pad: pad
   TPad *pad = new TPad("pad", "pad",0.05,0.08,1,0.92);
   pad->Draw();
   pad->cd();
   pad->Range(0,0,1,1);
   pad->SetFillColor(0);
   pad->SetBorderMode(0);
   pad->SetBorderSize(2);
   pad->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_1
   TPad *pad_1 = new TPad("pad_1", "pad_1",0,0,0.9,0.9);
   pad_1->Draw();
   pad_1->cd();
   pad_1->Range(-0.1277778,-0.07222223,0.95,2.15);
   pad_1->SetFillColor(0);
   pad_1->SetBorderMode(0);
   pad_1->SetBorderSize(2);
   pad_1->SetRightMargin(0);
   pad_1->SetTopMargin(0);
   pad_1->SetFrameBorderMode(0);
   pad_1->SetFrameBorderMode(0);
   
   TH1F *frame2__1 = new TH1F("frame2__1","",1000,-0.02,0.95);
   frame2__1->SetMinimum(0.15);
   frame2__1->SetMaximum(2.15);
   frame2__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame2__1->SetLineColor(ci);
   frame2__1->GetXaxis()->CenterTitle(true);
   frame2__1->GetXaxis()->SetNdivisions(506);
   frame2__1->GetXaxis()->SetLabelFont(42);
   frame2__1->GetXaxis()->SetLabelSize(0.1);
   frame2__1->GetXaxis()->SetTitleSize(0.07);
   frame2__1->GetXaxis()->SetTitleFont(42);
   frame2__1->GetYaxis()->CenterTitle(true);
   frame2__1->GetYaxis()->SetNdivisions(505);
   frame2__1->GetYaxis()->SetLabelFont(42);
   frame2__1->GetYaxis()->SetLabelSize(0.1);
   frame2__1->GetYaxis()->SetTitleSize(0.07);
   frame2__1->GetYaxis()->SetTitleOffset(0);
   frame2__1->GetYaxis()->SetTitleFont(42);
   frame2__1->GetZaxis()->SetLabelFont(42);
   frame2__1->GetZaxis()->SetLabelSize(0.035);
   frame2__1->GetZaxis()->SetTitleSize(0.035);
   frame2__1->GetZaxis()->SetTitleFont(42);
   frame2__1->Draw("");
      tex = new TLatex(0.25,0.93,"1.15 GeV");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph0_fx1001[16] = {
   0.025,
   0.075,
   0.125,
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775};
   Double_t Graph0_fy1001[16] = {
   0.9531713,
   1.033164,
   1.106311,
   1.026118,
   1.036679,
   0.9817891,
   1.022431,
   0.9886422,
   1.044359,
   0.9822058,
   1.022584,
   1.017602,
   0.9601998,
   0.9591633,
   0.9469927,
   1.064855};
   Double_t Graph0_fex1001[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1001[16] = {
   0.1678305,
   0.07205553,
   0.04985964,
   0.03351716,
   0.02809005,
   0.02275891,
   0.02147811,
   0.01918126,
   0.01943041,
   0.01733179,
   0.01767755,
   0.01740844,
   0.01669644,
   0.01767421,
   0.02093219,
   0.0954484};
   TGraphErrors *gre = new TGraphErrors(16,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Correlation Function");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(13);
   gre->SetMarkerStyle(27);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","Correlation Function",100,0,0.85);
   Graph_Graph01001->SetMinimum(0.7478446);
   Graph_Graph01001->SetMaximum(1.1978);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01001->SetLineColor(ci);
   Graph_Graph01001->GetXaxis()->SetLabelFont(42);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph01001->GetXaxis()->SetTitleFont(42);
   Graph_Graph01001->GetYaxis()->SetLabelFont(42);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph01001->GetYaxis()->SetTitleOffset(0);
   Graph_Graph01001->GetYaxis()->SetTitleFont(42);
   Graph_Graph01001->GetZaxis()->SetLabelFont(42);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph01001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph01001);
   
   
   TF1 *fit1011002 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))",0,0.79, TF1::EAddToList::kNo);
   fit1011002->SetFillColor(19);
   fit1011002->SetFillStyle(0);
   fit1011002->SetLineColor(13);
   fit1011002->SetLineWidth(2);
   fit1011002->SetChisquare(21.43724);
   fit1011002->SetNDF(13);
   fit1011002->GetXaxis()->SetLabelFont(42);
   fit1011002->GetXaxis()->SetLabelSize(0.035);
   fit1011002->GetXaxis()->SetTitleSize(0.035);
   fit1011002->GetXaxis()->SetTitleFont(42);
   fit1011002->GetYaxis()->SetLabelFont(42);
   fit1011002->GetYaxis()->SetLabelSize(0.035);
   fit1011002->GetYaxis()->SetTitleSize(0.035);
   fit1011002->GetYaxis()->SetTitleOffset(0);
   fit1011002->GetYaxis()->SetTitleFont(42);
   fit1011002->SetParameter(0,0.3192394);
   fit1011002->SetParError(0,0.1481607);
   fit1011002->SetParLimits(0,0,0);
   fit1011002->SetParameter(1,2.242156);
   fit1011002->SetParError(1,1.490106);
   fit1011002->SetParLimits(1,0,0);
   fit1011002->SetParameter(2,0.4601767);
   fit1011002->SetParError(2,0.08401344);
   fit1011002->SetParLimits(2,0,0);
   fit1011002->SetParent(gre);
   gre->GetListOfFunctions()->Add(fit1011002);
   gre->Draw("p");
   
   Double_t Graph1_fx1003[16] = {
   0.025,
   0.075,
   0.125,
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775};
   Double_t Graph1_fy1003[16] = {
   1.990979,
   1.835177,
   1.767172,
   1.528324,
   1.410495,
   1.232068,
   1.14777,
   1.081543,
   1.044535,
   1.025286,
   1.000069,
   0.9923566,
   1.008091,
   0.9746674,
   0.9709543,
   0.8717407};
   Double_t Graph1_fex1003[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph1_fey1003[16] = {
   0.2559375,
   0.09108152,
   0.05633434,
   0.03692647,
   0.02858285,
   0.02221936,
   0.0189154,
   0.0168547,
   0.01548325,
   0.01483568,
   0.0141924,
   0.01399112,
   0.0146311,
   0.01519469,
   0.01838879,
   0.06698546};
   gre = new TGraphErrors(16,Graph1_fx1003,Graph1_fy1003,Graph1_fex1003,Graph1_fey1003);
   gre->SetName("Graph1");
   gre->SetTitle("Correlation Function");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph11003 = new TH1F("Graph_Graph11003","Correlation Function",100,0,0.85);
   Graph_Graph11003->SetMinimum(0.6605391);
   Graph_Graph11003->SetMaximum(2.391132);
   Graph_Graph11003->SetDirectory(0);
   Graph_Graph11003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11003->SetLineColor(ci);
   Graph_Graph11003->GetXaxis()->SetLabelFont(42);
   Graph_Graph11003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11003->GetXaxis()->SetTitleFont(42);
   Graph_Graph11003->GetYaxis()->SetLabelFont(42);
   Graph_Graph11003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11003->GetYaxis()->SetTitleOffset(0);
   Graph_Graph11003->GetYaxis()->SetTitleFont(42);
   Graph_Graph11003->GetZaxis()->SetLabelFont(42);
   Graph_Graph11003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph11003);
   
   
   TF1 *fit1011004 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))",0,0.79, TF1::EAddToList::kNo);
   fit1011004->SetFillColor(19);
   fit1011004->SetFillStyle(0);
   fit1011004->SetLineColor(6);
   fit1011004->SetLineWidth(2);
   fit1011004->SetLineStyle(2);
   fit1011004->SetChisquare(10.71806);
   fit1011004->SetNDF(13);
   fit1011004->GetXaxis()->SetLabelFont(42);
   fit1011004->GetXaxis()->SetLabelSize(0.035);
   fit1011004->GetXaxis()->SetTitleSize(0.035);
   fit1011004->GetXaxis()->SetTitleFont(42);
   fit1011004->GetYaxis()->SetLabelFont(42);
   fit1011004->GetYaxis()->SetLabelSize(0.035);
   fit1011004->GetYaxis()->SetTitleSize(0.035);
   fit1011004->GetYaxis()->SetTitleOffset(0);
   fit1011004->GetYaxis()->SetTitleFont(42);
   fit1011004->SetParameter(0,0.9899873);
   fit1011004->SetParError(0,0.006814183);
   fit1011004->SetParLimits(0,0,0);
   fit1011004->SetParameter(1,0.9526589);
   fit1011004->SetParError(1,0.05149337);
   fit1011004->SetParLimits(1,0,0);
   fit1011004->SetParameter(2,4.097205);
   fit1011004->SetParError(2,0.1384652);
   fit1011004->SetParLimits(2,0,0);
   fit1011004->SetParent(gre);
   gre->GetListOfFunctions()->Add(fit1011004);
   gre->Draw("p");
      tex = new TLatex(0.6,0.8,"#lambda_{2} = 0.95 #pm 0.05");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(6);
   tex->SetTextFont(22);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.7,"r_{0}= 0.81 #pm 0.03 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(6);
   tex->SetTextFont(22);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6,0.6,"#chi^{2}/ndf = 10.72/13");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(6);
   tex->SetTextFont(22);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.8,"Gen:");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(6);
   tex->SetTextFont(22);
   tex->SetTextSize(0.09);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t Graph2_fx1005[16] = {
   0.025,
   0.075,
   0.125,
   0.175,
   0.225,
   0.275,
   0.325,
   0.375,
   0.425,
   0.475,
   0.525,
   0.575,
   0.625,
   0.675,
   0.725,
   0.775};
   Double_t Graph2_fy1005[16] = {
   1.480342,
   1.68361,
   1.518614,
   1.426874,
   1.327337,
   1.143082,
   1.184989,
   1.011365,
   1.006168,
   1.013442,
   1.00199,
   1.007861,
   0.989998,
   0.963839,
   1.002123,
   0.7787397};
   Double_t Graph2_fex1005[16] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fey1005[16] = {
   0.2183561,
   0.1027149,
   0.05982308,
   0.04303445,
   0.03367882,
   0.02593855,
   0.02494683,
   0.01977513,
   0.01882518,
   0.01856801,
   0.01806798,
   0.01801707,
   0.0179386,
   0.0187434,
   0.02348647,
   0.07418574};
   gre = new TGraphErrors(16,Graph2_fx1005,Graph2_fy1005,Graph2_fex1005,Graph2_fey1005);
   gre->SetName("Graph2");
   gre->SetTitle("Correlation Function");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(0.7);
   
   TH1F *Graph_Graph21005 = new TH1F("Graph_Graph21005","Correlation Function",100,0,0.85);
   Graph_Graph21005->SetMinimum(0.5963768);
   Graph_Graph21005->SetMaximum(1.894502);
   Graph_Graph21005->SetDirectory(0);
   Graph_Graph21005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph21005->SetLineColor(ci);
   Graph_Graph21005->GetXaxis()->SetLabelFont(42);
   Graph_Graph21005->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph21005->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph21005->GetXaxis()->SetTitleFont(42);
   Graph_Graph21005->GetYaxis()->SetLabelFont(42);
   Graph_Graph21005->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph21005->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph21005->GetYaxis()->SetTitleOffset(0);
   Graph_Graph21005->GetYaxis()->SetTitleFont(42);
   Graph_Graph21005->GetZaxis()->SetLabelFont(42);
   Graph_Graph21005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph21005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph21005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph21005);
   
   
   TF1 *fit1011006 = new TF1("fit101","[0]*(1.0+[1]*TMath::Exp(-1*[2]*[2]*x*x))",0,0.79, TF1::EAddToList::kNo);
   fit1011006->SetFillColor(19);
   fit1011006->SetFillStyle(0);
   fit1011006->SetLineColor(8);
   fit1011006->SetLineWidth(2);
   fit1011006->SetChisquare(31.52729);
   fit1011006->SetNDF(13);
   fit1011006->GetXaxis()->SetLabelFont(42);
   fit1011006->GetXaxis()->SetLabelSize(0.035);
   fit1011006->GetXaxis()->SetTitleSize(0.035);
   fit1011006->GetXaxis()->SetTitleFont(42);
   fit1011006->GetYaxis()->SetLabelFont(42);
   fit1011006->GetYaxis()->SetLabelSize(0.035);
   fit1011006->GetYaxis()->SetTitleSize(0.035);
   fit1011006->GetYaxis()->SetTitleOffset(0);
   fit1011006->GetYaxis()->SetTitleFont(42);
   fit1011006->SetParameter(0,0.9855146);
   fit1011006->SetParError(0,0.008282883);
   fit1011006->SetParLimits(0,0,0);
   fit1011006->SetParameter(1,0.7359768);
   fit1011006->SetParError(1,0.056272);
   fit1011006->SetParLimits(1,0,0);
   fit1011006->SetParameter(2,4.105253);
   fit1011006->SetParError(2,0.1993097);
   fit1011006->SetParLimits(2,0,0);
   fit1011006->SetParent(gre);
   gre->GetListOfFunctions()->Add(fit1011006);
   gre->Draw("p");
      tex = new TLatex(0.5,0.36,"#lambda_{2} = 0.74#pm0.06");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(8);
   tex->SetTextFont(22);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5,0.26,"r_{0}= 0.81#pm0.04 fm");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(8);
   tex->SetTextFont(22);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5,0.16,"#chi^{2}/ndf = 31.53/13");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(8);
   tex->SetTextFont(22);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.35,0.36,"Mix:");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextColor(8);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.005,0.035,"(b)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   pad_1->Modified();
   pad->cd();
   pad->Modified();
   c1->cd();
      tex = new TLatex(0.45,0.035,"Q (GeV)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.025,0.2,"Correlation function");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.07);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> lm_comparedToESO.C <==
void lm_comparedToESO()
{
//=========Macro generated from canvas: c/c
//=========  (Wed Jul 24 19:47:01 2019) by ROOT version 6.16/00
   TCanvas *c = new TCanvas("c", "c",0,45,400,300);
   c->Range(0.3965517,-0.2278481,1.431034,1.037975);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetRightMargin(0.03);
   c->SetTopMargin(0.03);
   c->SetBottomMargin(0.18);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1F *frame__1 = new TH1F("frame__1","",1000,0.5,1.4);
   frame__1->SetMinimum(0);
   frame__1->SetMaximum(1);
   frame__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame__1->SetLineColor(ci);
   frame__1->GetXaxis()->SetTitle("#lambda_{2}");
   frame__1->GetXaxis()->CenterTitle(true);
   frame__1->GetXaxis()->SetNdivisions(505);
   frame__1->GetXaxis()->SetLabelFont(42);
   frame__1->GetXaxis()->SetLabelSize(0.06);
   frame__1->GetXaxis()->SetTitleSize(0.07);
   frame__1->GetXaxis()->SetTitleOffset(1);
   frame__1->GetXaxis()->SetTitleFont(42);
   frame__1->GetYaxis()->CenterTitle(true);
   frame__1->GetYaxis()->SetNdivisions(0);
   frame__1->GetYaxis()->SetLabelFont(42);
   frame__1->GetYaxis()->SetLabelSize(0.06);
   frame__1->GetYaxis()->SetTitleSize(0.07);
   frame__1->GetYaxis()->SetTitleFont(42);
   frame__1->GetZaxis()->SetLabelFont(42);
   frame__1->GetZaxis()->SetLabelSize(0.035);
   frame__1->GetZaxis()->SetTitleSize(0.035);
   frame__1->GetZaxis()->SetTitleOffset(1);
   frame__1->GetZaxis()->SetTitleFont(42);
   frame__1->Draw("");
   TPave *pave = new TPave(0.93,0,0.97,0.6,0,"br");
   pave->SetFillColor(8);
   pave->SetFillStyle(3001);
   pave->Draw();
   TLine *line = new TLine(0.95,0,0.95,0.6);
   line->SetLineColor(8);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx1001[1] = {
   0.78};
   Double_t Graph0_fy1001[1] = {
   0.4};
   Double_t Graph0_fex1001[1] = {
   0.03};
   Double_t Graph0_fey1001[1] = {
   0};
   TGraphErrors *gre = new TGraphErrors(1,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("TGraphErrors Example");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(24);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","TGraphErrors Example",100,0.744,0.816);
   Graph_Graph01001->SetMinimum(0.3);
   Graph_Graph01001->SetMaximum(1.5);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01001->SetLineColor(ci);
   Graph_Graph01001->GetXaxis()->SetLabelFont(42);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetXaxis()->SetTitleFont(42);
   Graph_Graph01001->GetYaxis()->SetLabelFont(42);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph01001->GetYaxis()->SetTitleFont(42);
   Graph_Graph01001->GetZaxis()->SetLabelFont(42);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("lp");
   
   Double_t Graph1_fx1002[1] = {
   0.74};
   Double_t Graph1_fy1002[1] = {
   0.3};
   Double_t Graph1_fex1002[1] = {
   0.03};
   Double_t Graph1_fey1002[1] = {
   0};
   gre = new TGraphErrors(1,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("ESO");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(7);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","ESO",100,0.704,0.776);
   Graph_Graph11002->SetMinimum(0.2);
   Graph_Graph11002->SetMaximum(1.4);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11002->SetLineColor(ci);
   Graph_Graph11002->GetXaxis()->SetLabelFont(42);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(1);
   Graph_Graph11002->GetXaxis()->SetTitleFont(42);
   Graph_Graph11002->GetYaxis()->SetLabelFont(42);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11002->GetYaxis()->SetTitleFont(42);
   Graph_Graph11002->GetZaxis()->SetLabelFont(42);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1);
   Graph_Graph11002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("lp");
   
   Double_t Graph2_fx1003[1] = {
   0.79};
   Double_t Graph2_fy1003[1] = {
   0.2};
   Double_t Graph2_fex1003[1] = {
   0.02};
   Double_t Graph2_fey1003[1] = {
   0};
   gre = new TGraphErrors(1,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("ESR");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(23);
   
   TH1F *Graph_Graph21003 = new TH1F("Graph_Graph21003","ESR",100,0.766,0.814);
   Graph_Graph21003->SetMinimum(0.1);
   Graph_Graph21003->SetMaximum(1.3);
   Graph_Graph21003->SetDirectory(0);
   Graph_Graph21003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph21003->SetLineColor(ci);
   Graph_Graph21003->GetXaxis()->SetLabelFont(42);
   Graph_Graph21003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph21003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph21003->GetXaxis()->SetTitleOffset(1);
   Graph_Graph21003->GetXaxis()->SetTitleFont(42);
   Graph_Graph21003->GetYaxis()->SetLabelFont(42);
   Graph_Graph21003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph21003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph21003->GetYaxis()->SetTitleFont(42);
   Graph_Graph21003->GetZaxis()->SetLabelFont(42);
   Graph_Graph21003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph21003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph21003->GetZaxis()->SetTitleOffset(1);
   Graph_Graph21003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph21003);
   
   gre->Draw("lp");
   
   TLegend *leg = new TLegend(0.16,0.7,0.95,0.95,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("TPave","input","f");
   entry->SetFillColor(8);
   entry->SetFillStyle(3001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","MMC+ESO+IMEHC","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph1","MMC+ESO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","This work (MMC+ESR)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.03,0.05,"(b)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> r_comparedToESO.C <==
void r_comparedToESO()
{
//=========Macro generated from canvas: c/c
//=========  (Wed Jul 24 19:48:07 2019) by ROOT version 6.16/00
   TCanvas *c = new TCanvas("c", "c",0,45,400,300);
   c->Range(0.554023,-0.2278481,1.013793,1.037975);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetRightMargin(0.03);
   c->SetTopMargin(0.03);
   c->SetBottomMargin(0.18);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1F *frame__1 = new TH1F("frame__1","",1000,0.6,1);
   frame__1->SetMinimum(0);
   frame__1->SetMaximum(1);
   frame__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame__1->SetLineColor(ci);
   frame__1->GetXaxis()->SetTitle("r_{0}");
   frame__1->GetXaxis()->CenterTitle(true);
   frame__1->GetXaxis()->SetNdivisions(505);
   frame__1->GetXaxis()->SetLabelFont(42);
   frame__1->GetXaxis()->SetLabelSize(0.06);
   frame__1->GetXaxis()->SetTitleSize(0.07);
   frame__1->GetXaxis()->SetTitleOffset(1);
   frame__1->GetXaxis()->SetTitleFont(42);
   frame__1->GetYaxis()->CenterTitle(true);
   frame__1->GetYaxis()->SetNdivisions(0);
   frame__1->GetYaxis()->SetLabelFont(42);
   frame__1->GetYaxis()->SetLabelSize(0.06);
   frame__1->GetYaxis()->SetTitleSize(0.07);
   frame__1->GetYaxis()->SetTitleFont(42);
   frame__1->GetZaxis()->SetLabelFont(42);
   frame__1->GetZaxis()->SetLabelSize(0.035);
   frame__1->GetZaxis()->SetTitleSize(0.035);
   frame__1->GetZaxis()->SetTitleOffset(1);
   frame__1->GetZaxis()->SetTitleFont(42);
   frame__1->Draw("");
   TPave *pave = new TPave(0.77,0,0.79,0.6,0,"br");
   pave->SetFillColor(8);
   pave->SetFillStyle(3001);
   pave->Draw();
   TLine *line = new TLine(0.78,0,0.78,0.6);
   line->SetLineColor(8);
   line->SetLineWidth(2);
   line->Draw();
   
   Double_t Graph0_fx1001[1] = {
   0.84};
   Double_t Graph0_fy1001[1] = {
   0.4};
   Double_t Graph0_fex1001[1] = {
   0.02};
   Double_t Graph0_fey1001[1] = {
   0};
   TGraphErrors *gre = new TGraphErrors(1,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("TGraphErrors Example");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(24);
   
   TH1F *Graph_Graph01001 = new TH1F("Graph_Graph01001","TGraphErrors Example",100,0.816,0.864);
   Graph_Graph01001->SetMinimum(0.3);
   Graph_Graph01001->SetMaximum(1.5);
   Graph_Graph01001->SetDirectory(0);
   Graph_Graph01001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01001->SetLineColor(ci);
   Graph_Graph01001->GetXaxis()->SetLabelFont(42);
   Graph_Graph01001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph01001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph01001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetXaxis()->SetTitleFont(42);
   Graph_Graph01001->GetYaxis()->SetLabelFont(42);
   Graph_Graph01001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph01001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph01001->GetYaxis()->SetTitleFont(42);
   Graph_Graph01001->GetZaxis()->SetLabelFont(42);
   Graph_Graph01001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph01001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph01001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph01001);
   
   gre->Draw("lp");
   
   Double_t Graph1_fx1002[1] = {
   0.84};
   Double_t Graph1_fy1002[1] = {
   0.3};
   Double_t Graph1_fex1002[1] = {
   0.03};
   Double_t Graph1_fey1002[1] = {
   0};
   gre = new TGraphErrors(1,Graph1_fx1002,Graph1_fy1002,Graph1_fex1002,Graph1_fey1002);
   gre->SetName("Graph1");
   gre->SetTitle("ESO");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(7);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph11002 = new TH1F("Graph_Graph11002","ESO",100,0.804,0.876);
   Graph_Graph11002->SetMinimum(0.2);
   Graph_Graph11002->SetMaximum(1.4);
   Graph_Graph11002->SetDirectory(0);
   Graph_Graph11002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11002->SetLineColor(ci);
   Graph_Graph11002->GetXaxis()->SetLabelFont(42);
   Graph_Graph11002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph11002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph11002->GetXaxis()->SetTitleOffset(1);
   Graph_Graph11002->GetXaxis()->SetTitleFont(42);
   Graph_Graph11002->GetYaxis()->SetLabelFont(42);
   Graph_Graph11002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph11002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph11002->GetYaxis()->SetTitleFont(42);
   Graph_Graph11002->GetZaxis()->SetLabelFont(42);
   Graph_Graph11002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11002->GetZaxis()->SetTitleOffset(1);
   Graph_Graph11002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph11002);
   
   gre->Draw("lp");
   
   Double_t Graph2_fx1003[1] = {
   0.83};
   Double_t Graph2_fy1003[1] = {
   0.2};
   Double_t Graph2_fex1003[1] = {
   0.02};
   Double_t Graph2_fey1003[1] = {
   0};
   gre = new TGraphErrors(1,Graph2_fx1003,Graph2_fy1003,Graph2_fex1003,Graph2_fey1003);
   gre->SetName("Graph2");
   gre->SetTitle("ESR");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(9);
   gre->SetMarkerStyle(23);
   
   TH1F *Graph_Graph21003 = new TH1F("Graph_Graph21003","ESR",100,0.806,0.854);
   Graph_Graph21003->SetMinimum(0.1);
   Graph_Graph21003->SetMaximum(1.3);
   Graph_Graph21003->SetDirectory(0);
   Graph_Graph21003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph21003->SetLineColor(ci);
   Graph_Graph21003->GetXaxis()->SetLabelFont(42);
   Graph_Graph21003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph21003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph21003->GetXaxis()->SetTitleOffset(1);
   Graph_Graph21003->GetXaxis()->SetTitleFont(42);
   Graph_Graph21003->GetYaxis()->SetLabelFont(42);
   Graph_Graph21003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph21003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph21003->GetYaxis()->SetTitleFont(42);
   Graph_Graph21003->GetZaxis()->SetLabelFont(42);
   Graph_Graph21003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph21003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph21003->GetZaxis()->SetTitleOffset(1);
   Graph_Graph21003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph21003);
   
   gre->Draw("lp");
   
   TLegend *leg = new TLegend(0.16,0.7,0.95,0.95,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("TPave","input","f");
   entry->SetFillColor(8);
   entry->SetFillStyle(3001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph0","MMC+ESO+IMEHC","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph1","MMC+ESO","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph2","This work (MMC+ESR)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.03,0.05,"(a)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(22);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> slope-ESRcut_vs_eb_a.C <==
void slope-ESRcut_vs_eb_a()
{
//=========Macro generated from canvas: c/c
//=========  (Wed Jul 24 23:19:46 2019) by ROOT version 6.14/00
   TCanvas *c = new TCanvas("c", "c",0,45,450,300);
   c->Range(0.9426316,-1.015,1.258421,0.735);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetLeftMargin(0.15);
   c->SetRightMargin(0.28);
   c->SetTopMargin(0.02);
   c->SetBottomMargin(0.18);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1F *frame__1 = new TH1F("frame__1","",1000,0.99,1.17);
   frame__1->SetMinimum(-0.7);
   frame__1->SetMaximum(0.7);
   frame__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame__1->SetLineColor(ci);
   frame__1->GetXaxis()->SetTitle("E_{#gamma} (GeV)");
   frame__1->GetXaxis()->CenterTitle(true);
   frame__1->GetXaxis()->SetNdivisions(505);
   frame__1->GetXaxis()->SetLabelFont(42);
   frame__1->GetXaxis()->SetLabelSize(0.06);
   frame__1->GetXaxis()->SetTitleSize(0.07);
   frame__1->GetXaxis()->SetTitleFont(42);
   frame__1->GetYaxis()->SetTitle("Slope (GeV^{-1})");
   frame__1->GetYaxis()->CenterTitle(true);
   frame__1->GetYaxis()->SetNdivisions(505);
   frame__1->GetYaxis()->SetLabelFont(42);
   frame__1->GetYaxis()->SetLabelSize(0.06);
   frame__1->GetYaxis()->SetTitleSize(0.07);
   frame__1->GetYaxis()->SetTitleOffset(0);
   frame__1->GetYaxis()->SetTitleFont(42);
   frame__1->GetZaxis()->SetLabelFont(42);
   frame__1->GetZaxis()->SetLabelSize(0.035);
   frame__1->GetZaxis()->SetTitleSize(0.035);
   frame__1->GetZaxis()->SetTitleFont(42);
   frame__1->Draw("");
   
   Double_t _fx1001[6] = {
   1,
   1.03,
   1.06,
   1.09,
   1.12,
   1.15};
   Double_t _fy1001[6] = {
   0.283995,
   0.205704,
   0.279917,
   0.270687,
   0.295841,
   0.270292};
   Double_t _fex1001[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1001[6] = {
   0.0403276,
   0.0390121,
   0.0378482,
   0.0370708,
   0.0362792,
   0.0353606};
   TGraphErrors *gre = new TGraphErrors(6,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","Graph",100,0.985,1.165);
   Graph_Graph1001->SetMinimum(0.1501491);
   Graph_Graph1001->SetMaximum(0.348663);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1001->SetLineColor(ci);
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("p");
   
   Double_t _fx1002[6] = {
   1,
   1.03,
   1.06,
   1.09,
   1.12,
   1.15};
   Double_t _fy1002[6] = {
   0.0599529,
   -0.0114919,
   0.0685567,
   0.0830125,
   0.0936529,
   0.0905198};
   Double_t _fex1002[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1002[6] = {
   0.0393644,
   0.0388407,
   0.0379807,
   0.0372176,
   0.0358604,
   0.0348594};
   gre = new TGraphErrors(6,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","Graph",100,0.985,1.165);
   Graph_Graph1002->SetMinimum(-0.06831719);
   Graph_Graph1002->SetMaximum(0.1474979);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1002->SetLineColor(ci);
   Graph_Graph1002->GetXaxis()->SetLabelFont(42);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1002->GetXaxis()->SetTitleFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1002->GetYaxis()->SetTitleFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("p");
   
   Double_t _fx1003[6] = {
   1,
   1.03,
   1.06,
   1.09,
   1.12,
   1.15};
   Double_t _fy1003[6] = {
   -0.0753724,
   -0.0829058,
   -0.00713954,
   0.0402277,
   0.0099302,
   -0.0162895};
   Double_t _fex1003[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1003[6] = {
   0.0397246,
   0.0391162,
   0.0381367,
   0.0371203,
   0.0354711,
   0.0352055};
   gre = new TGraphErrors(6,_fx1003,_fy1003,_fex1003,_fey1003);
   gre->SetName("");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,0.985,1.165);
   Graph_Graph1003->SetMinimum(-0.141959);
   Graph_Graph1003->SetMaximum(0.097285);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1003->SetLineColor(ci);
   Graph_Graph1003->GetXaxis()->SetLabelFont(42);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1003->GetXaxis()->SetTitleFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1003->GetYaxis()->SetTitleFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1003);
   
   gre->Draw("p");
   
   Double_t _fx1004[6] = {
   1,
   1.03,
   1.06,
   1.09,
   1.12,
   1.15};
   Double_t _fy1004[6] = {
   -0.139963,
   -0.121917,
   -0.0981067,
   -0.0207505,
   -0.0573801,
   -0.0393643};
   Double_t _fex1004[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1004[6] = {
   0.0401255,
   0.0385127,
   0.0381347,
   0.0370309,
   0.0354974,
   0.0352526};
   gre = new TGraphErrors(6,_fx1004,_fy1004,_fex1004,_fey1004);
   gre->SetName("");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(4);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1004 = new TH1F("Graph_Graph1004","Graph",100,0.985,1.165);
   Graph_Graph1004->SetMinimum(-0.1997254);
   Graph_Graph1004->SetMaximum(0.03591729);
   Graph_Graph1004->SetDirectory(0);
   Graph_Graph1004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1004->SetLineColor(ci);
   Graph_Graph1004->GetXaxis()->SetLabelFont(42);
   Graph_Graph1004->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1004->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1004->GetXaxis()->SetTitleFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelFont(42);
   Graph_Graph1004->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1004->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1004->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1004->GetYaxis()->SetTitleFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelFont(42);
   Graph_Graph1004->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1004->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1004);
   
   gre->Draw("p");
   
   Double_t _fx1005[6] = {
   1,
   1.03,
   1.06,
   1.09,
   1.12,
   1.15};
   Double_t _fy1005[6] = {
   -0.216514,
   -0.208582,
   -0.18925,
   -0.0789258,
   -0.120078,
   -0.133093};
   Double_t _fex1005[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1005[6] = {
   0.0402848,
   0.0386954,
   0.0379267,
   0.0368633,
   0.035631,
   0.0355122};
   gre = new TGraphErrors(6,_fx1005,_fy1005,_fex1005,_fey1005);
   gre->SetName("");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(6);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","Graph",100,0.985,1.165);
   Graph_Graph1005->SetMinimum(-0.2782724);
   Graph_Graph1005->SetMaximum(-0.02058887);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1005->SetLineColor(ci);
   Graph_Graph1005->GetXaxis()->SetLabelFont(42);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1005->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1005->GetXaxis()->SetTitleFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelFont(42);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1005->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1005->GetYaxis()->SetTitleFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelFont(42);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1005);
   
   gre->Draw("p");
   
   Double_t _fx1006[6] = {
   1,
   1.03,
   1.06,
   1.09,
   1.12,
   1.15};
   Double_t _fy1006[6] = {
   -0.278238,
   -0.249198,
   -0.271516,
   -0.126131,
   -0.214808,
   -0.19465};
   Double_t _fex1006[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1006[6] = {
   0.0399225,
   0.0388637,
   0.0379434,
   0.0367474,
   0.0355244,
   0.0355513};
   gre = new TGraphErrors(6,_fx1006,_fy1006,_fex1006,_fey1006);
   gre->SetName("");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(7);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1006 = new TH1F("Graph_Graph1006","Graph",100,0.985,1.165);
   Graph_Graph1006->SetMinimum(-0.3410382);
   Graph_Graph1006->SetMaximum(-0.06650591);
   Graph_Graph1006->SetDirectory(0);
   Graph_Graph1006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1006->SetLineColor(ci);
   Graph_Graph1006->GetXaxis()->SetLabelFont(42);
   Graph_Graph1006->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1006->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1006->GetXaxis()->SetTitleFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelFont(42);
   Graph_Graph1006->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1006->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1006->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1006->GetYaxis()->SetTitleFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelFont(42);
   Graph_Graph1006->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1006->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1006->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1006);
   
   gre->Draw("p");
   
   Double_t _fx1007[6] = {
   1,
   1.03,
   1.06,
   1.09,
   1.12,
   1.15};
   Double_t _fy1007[6] = {
   -0.293359,
   -0.30068,
   -0.32918,
   -0.179707,
   -0.239581,
   -0.262717};
   Double_t _fex1007[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1007[6] = {
   0.0401686,
   0.0389694,
   0.0382762,
   0.0370025,
   0.0360431,
   0.035486};
   gre = new TGraphErrors(6,_fx1007,_fy1007,_fex1007,_fey1007);
   gre->SetName("");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","Graph",100,0.985,1.165);
   Graph_Graph1007->SetMinimum(-0.3899314);
   Graph_Graph1007->SetMaximum(-0.1202293);
   Graph_Graph1007->SetDirectory(0);
   Graph_Graph1007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1007->SetLineColor(ci);
   Graph_Graph1007->GetXaxis()->SetLabelFont(42);
   Graph_Graph1007->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1007->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1007->GetXaxis()->SetTitleFont(42);
   Graph_Graph1007->GetYaxis()->SetLabelFont(42);
   Graph_Graph1007->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1007->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1007->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1007->GetYaxis()->SetTitleFont(42);
   Graph_Graph1007->GetZaxis()->SetLabelFont(42);
   Graph_Graph1007->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1007->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1007->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1007);
   
   gre->Draw("p");
   
   Double_t _fx1008[6] = {
   1,
   1.03,
   1.06,
   1.09,
   1.12,
   1.15};
   Double_t _fy1008[6] = {
   -0.54401,
   -0.526596,
   -0.475745,
   -0.453703,
   -0.464272,
   -0.424942};
   Double_t _fex1008[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t _fey1008[6] = {
   0.0404854,
   0.039403,
   0.0384953,
   0.0374398,
   0.036214,
   0.0351932};
   gre = new TGraphErrors(6,_fx1008,_fy1008,_fex1008,_fey1008);
   gre->SetName("");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetMarkerColor(9);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1008 = new TH1F("Graph_Graph1008","Graph",100,0.985,1.165);
   Graph_Graph1008->SetMinimum(-0.6039701);
   Graph_Graph1008->SetMaximum(-0.3702741);
   Graph_Graph1008->SetDirectory(0);
   Graph_Graph1008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1008->SetLineColor(ci);
   Graph_Graph1008->GetXaxis()->SetLabelFont(42);
   Graph_Graph1008->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1008->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1008->GetXaxis()->SetTitleFont(42);
   Graph_Graph1008->GetYaxis()->SetLabelFont(42);
   Graph_Graph1008->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1008->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1008->GetYaxis()->SetTitleOffset(0);
   Graph_Graph1008->GetYaxis()->SetTitleFont(42);
   Graph_Graph1008->GetZaxis()->SetLabelFont(42);
   Graph_Graph1008->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1008->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1008->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1008);
   
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.73,0.25,0.95,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.06);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("","ESR (0.20E_{#gamma})","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","ESR (0.26E_{#gamma})","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","ESR (0.28E_{#gamma})","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","ESR (0.30E_{#gamma})","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","ESR (0.32E_{#gamma})","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(6);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","ESR (0.34E_{#gamma})","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(7);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","ESR (0.36E_{#gamma})","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(8);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("","no ESR","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(9);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   TLatex *   tex = new TLatex(0.05,0.13,"(a)");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}

